Explicit equations of a fake projective plane

Fake projective planes are smooth complex surfaces of general type with Betti numbers equal to those of the usual projective plane. They come in complex conjugate pairs and have been classified as quotients of the two-dimensional ball by explicitly written arithmetic subgroups. In this paper we find equations of a projective model of a conjugate pair of fake projective planes by studying the geometry of the quotient of such surface by an order seven automorphism.

==> anc/M284FinalFPP <==
R=ZZ/263[U0,U1,U2,U3,U4,U5,U6,U7,U8,U9];
rr=16;

Rels=
{U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9};


I=ideal Rels; 
ResI = resolution I; 
betti ResI

RI=R/I; 
X=Proj RI;

KtwistRes=dual ResI;
CanModD=HH^7(dual ResI);
OKpD=sheaf CanModD;
OK = OKpD(-10);
O2K=tensor(OK,OK);

mOK=module OK;
mO2K= module O2K;
hilbertPolynomial(mO2K)

Hom(OK,OO_X(1))



==> anc/Magma84FinalFPPexact <==
FF:=QuadraticField(-7);
rr:=FF.1;  

RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10);

Rels:=
[U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];


I:=Ideal(Rels);
HilbertSeries(I);
HilbertPolynomial(I);

relsZ:=[U0,
U1^2 - U6* U7 + (1/8)*(-5 - rr)*U7*U9,
U2^2 - U4* U8 + (1/8)*(-5 - rr)*U7*U8,
U3^2 - U5* U9 + (1/8)* (-5-rr)* U8*U9,
U1*U6 + (1/8)* (1 + rr)* U7* U8,
U2*U4 + (1/8)* (1 + rr)* U8* U9,
U3*U5 + (1/8)* (1 + rr)* U7* U9,
(-1 + rr)* U4* U6 + U3* U8,
(-1 + rr)* U4* U5 + U1* U9,
(-1 + rr)* U5* U6 + U2* U7,
U1*U4+U3*U6+(1/8)*(5+rr)*U3*U9,
U2*U5+U1*U4+(1/8)*(5+rr)*U1*U7,
U3*U6+U2*U5+(1/8)*(5+rr)*U2*U8,
U1*U2+U5*U8,
U2*U3+U6*U9,
U3*U1+U4*U7,
U4^2+(1/8)*(1+rr)*U2*U9 + (1/8)*(5+rr)*U4*U7,
U5^2+(1/8)*(1+rr)*U3*U7 + (1/8)*(5+rr)*U5*U8,
U6^2+(1/8)*(1+rr)*U1*U8 + (1/8)*(5+rr)*U6*U9
];

IZ := Ideal(relsZ);
I2Z := IZ*IZ;
HilbertPolynomial(I+IZ);
HilbertPolynomial(I+Ideal(U0));
HilbertPolynomial(I+Ideal(U0) + I2Z);
HilbertPolynomial(I+I2Z);               


==> anc/Magma84FinalFPPmodular <==
FF:=FiniteField(263);
rr:=16;

RR<U0,U1,U2,U3,U4,U5,U6,U7,U8,U9>:=PolynomialRing(FF,10);


Rels:=
[U1*U2*U3 + (1 - rr)*U3^2*U4 + (1 - rr)*U1^2*U5 + 
  (1 - rr)*U2^2*U6 + (10 - (2*rr))*U4*U5*U6, 
 (-3 + rr)*U0^3 + (-14 - (2*rr))*U1*U2*U3 + 8*U0*U1*U4 + 
  8*U0*U2*U5 + 8*U0*U3*U6 + (-56 - (8*rr))*U4*U5*U6 + 
  (6 + (2*rr))*U0*U1*U7 + (6 + (2*rr))*U0*U2*U8 + 
  (6 + (2*rr))*U0*U3*U9 + (7 + rr)*U7*U8*U9, 
 (11 - rr)*U0^3 + (-16 - 16*rr)*U1*U2*U3 + 64*U2*U4^2 + 
  64*U3*U5^2 + 128*U4*U5*U6 + 64*U1*U6^2 + (-14 - 6*rr)*U0*U1*U7 + 
  (8 + 8*rr)*U3^2*U7 + (8 + 8*rr)*U1^2*U8 + 
  (-14 - 6*rr)*U0*U2*U8 + (8 + 8*rr)*U2^2*U9 + 
  (-14 - 6*rr)*U0*U3*U9 + (-18 - 10*rr)*U7*U8*U9, 
 8*U1*U2*U3 - 16*U1^2*U5 - 16*U3*U5^2 + (-4 - 4*rr)*U0*U3*U6 + 
  16*U5*U6*U7 + (-1 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 8*U5*U7*U9, 
 8*U1*U2*U3 + (-4 - 4*rr)*U0*U1*U4 - 16*U2^2*U6 - 16*U1*U6^2 + 
  (-1 - rr)*U0*U1*U7 + 8*U2*U4*U7 + 16*U4*U6*U8 + 8*U6*U7*U8, 
 8*U1*U2*U3 - 16*U3^2*U4 - 16*U2*U4^2 + (-4 - 4*rr)*U0*U2*U5 + 
  (-1 - rr)*U0*U2*U8 + 8*U3*U5*U8 + 16*U4*U5*U9 + 8*U4*U8*U9, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U2*U5 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U1*U7 + 8*U2*U4*U7 - 
  8*U1^2*U8 + (-2 - (2*rr))*U0*U2*U8 + (4 + (4*rr))*U3*U5*U8 - 
  16*U4*U6*U8 + 8*U6*U7*U8 + (2 + (2*rr))*U3*U8^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U3*U6 + 
  (16 + (16*rr))*U4*U5*U6 + (3 - rr)*U0*U2*U8 + 8*U3*U5*U8 - 
  8*U2^2*U9 + (-2 - (2*rr))*U0*U3*U9 - 16*U4*U5*U9 + 
  (4 + (4*rr))*U1*U6*U9 + 8*U4*U8*U9 + (2 + (2*rr))*U1*U9^2, 
 (12 + (4*rr))*U1*U2*U3 + (-4 - (4*rr))*U0*U1*U4 + 
  (16 + (16*rr))*U4*U5*U6 + (-2 - (2*rr))*U0*U1*U7 - 
  8*U3^2*U7 + (4 + (4*rr))*U2*U4*U7 - 16*U5*U6*U7 + 
  (2 + (2*rr))*U2*U7^2 + (3 - rr)*U0*U3*U9 + 8*U1*U6*U9 + 
  8*U5*U7*U9, (2 + (6*rr))*U1*U2*U3 + (-20 + (4*rr))*U1^2*U5 - 
  8*U0*U2*U5 + (-8 + (8*rr))*U3*U5^2 - 8*U0*U3*U6 + 
  (-40 + (8*rr))*U4*U5*U6 + (6 - (2*rr))*U0*U1*U7 + 
  (8 - (8*rr))*U5*U6*U7 - 8*U1^2*U8 + (-1 - rr)*U0*U2*U8 + 
  (8 + (8*rr))*U3*U5*U8 - 32*U4*U6*U8 + (4 - (4*rr))*U6*U7*U8 + 
  (6 + (2*rr))*U3*U8^2 - 16*U4*U5*U9 + (4 - (4*rr))*U5*U7*U9 + 
  (-4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 4*U1*U9^2, 
 (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + (-20 + (4*rr))*U2^2*U6 - 
  8*U0*U3*U6 + (-40 + (8*rr))*U4*U5*U6 + 
  (-8 + (8*rr))*U1*U6^2 - 16*U5*U6*U7 + 4*U2*U7^2 + 
  (6 - (2*rr))*U0*U2*U8 + (8 - (8*rr))*U4*U6*U8 + 
  (4 - (4*rr))*U6*U7*U8 - 8*U2^2*U9 + (-1 - rr)*U0*U3*U9 - 
  32*U4*U5*U9 + (8 + (8*rr))*U1*U6*U9 + (-4 - (4*rr))*U5*U7*
   U9 + (4 - (4*rr))*U4*U8*U9 + (2 - (2*rr))*U7*U8*U9 + 
  (6 + (2*rr))*U1*U9^2, (2 + (6*rr))*U1*U2*U3 - 8*U0*U1*U4 + 
  (-20 + (4*rr))*U3^2*U4 + (-8 + (8*rr))*U2*U4^2 - 8*U0*U2*U5 + 
  (-40 + (8*rr))*U4*U5*U6 + (-1 - rr)*U0*U1*U7 - 8*U3^2*U7 + 
  (8 + (8*rr))*U2*U4*U7 - 32*U5*U6*U7 + (6 + (2*rr))*U2*U7^2 - 
  16*U4*U6*U8 + (-4 - (4*rr))*U6*U7*U8 + 4*U3*U8^2 + 
  (6 - (2*rr))*U0*U3*U9 + (8 - (8*rr))*U4*U5*U9 + 
  (4 - (4*rr))*U5*U7*U9 + (4 - (4*rr))*U4*U8*U9 + 
  (2 - (2*rr))*U7*U8*U9, (-8*rr)*U1^2*U3 + 
  (-7 + (5*rr))*U0*U2*U3 + (-28 + (4*rr))*U0*U6^2 + 4*U0^2*U7 + 
  (8 - (8*rr))*U1*U4*U7 + (-20 - (4*rr))*U2*U5*U7 + 
  (8 + (8*rr))*U3*U6*U7 + (-1 - (5*rr))*U1*U7^2 - 8*U2*U7*U8 + 
  (6 + (6*rr))*U3*U7*U9, 8*U1^2*U3 + (6 - (2*rr))*U0*U1*U5 + 
  16*U3*U4*U6 - 16*U5^2*U6 + (2 + (2*rr))*U2*U5*U7 - 8*U3*U6*U7 + 
  (-2 - (2*rr))*U3^2*U8 + (-2 + (2*rr))*U0*U6*U9 + 
  (-5 - rr)*U3*U7*U9, (-6 - (2*rr))*U1^2*U3 + 
  (6 - (2*rr))*U0*U2*U3 + (-4 + (4*rr))*U0*U1*U5 + 
  (-4 - (4*rr))*U3^2*U5 + 8*U1*U2*U6 + (4 + (4*rr))*U0*U6^2 - 
  4*U0^2*U7 + (1 + rr)*U1*U7^2 + (-2 + (2*rr))*U0*U1*U8 + 
  4*U3*U7*U9, (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 4*U0*U2*U3 + 
  (-2 - (2*rr))*U0^2*U4 + 8*U1*U4^2 + 8*U0*U1*U5 + 
  (-5 - rr)*U1*U2*U6 + (4 + (4*rr))*U3*U4*U6 + 2*U0*U1*U8 + 
  (3 - rr)*U2*U7*U8 + (2 + (2*rr))*U3*U4*U9, 
 (-4 - (4*rr))*U2^3 + (5 + rr)*U0*U2*U3 + 
  (12 - (4*rr))*U3^2*U5 + (16 - (16*rr))*U2*U4*U5 + 
  (-4 - (4*rr))*U2*U5*U7 - 8*U1*U2*U9 + (4 + (4*rr))*U3*U4*U9 - 
  32*U5^2*U9 - 16*U5*U8*U9, 8*U1^2*U3 + (-5 - rr)*U0*U2*U3 + 
  (4 + (4*rr))*U3^2*U5 + (4 + (4*rr))*U1*U2*U6 + 
  (-16 + (16*rr))*U5^2*U6 + 8*U2*U5*U7 - 16*U3*U6*U7 + 
  (-8 + (8*rr))*U5*U6*U8 - 8*U3*U7*U9, 
 (-5 - rr)*U0^2*U4 - 8*U2*U5*U7 + (-1 - rr)*U1*U7^2 + 
  4*U0*U1*U8 - 4*U2*U7*U8 + (-5 + rr)*U1*U2*U9 + 
  (2 - (2*rr))*U3*U4*U9 + (2 - (2*rr))*U0*U6*U9 + 4*U3*U7*U9 + 
  2*U8^2*U9 + 2*U0*U9^2, (4 + (4*rr))*U1^2*U3 + 
  (2 - (2*rr))*U0*U2*U3 - 8*U0^2*U4 + (-12 - (4*rr))*U1*U4^2 - 
  (8*rr)*U0*U1*U5 + (8 - (8*rr))*U2*U4*U5 + 
  (5 - rr)*U0*U1*U8 + (-10 + (2*rr))*U3^2*U8 + 16*U5*U8*U9 + 
  8*U8^2*U9, (1 - rr)*U1^2*U3 - 4*U0*U1*U5 - 8*U3*U4*U6 - 8*U0*U6^2 + 
  4*U1*U4*U7 + (2 - (2*rr))*U2*U5*U7 + 2*U1*U7^2 - 2*U0*U1*U8 + 
  (1 + rr)*U3^2*U8 + (1 - rr)*U2*U7*U8 + 
  (-1 + rr)*U3*U7*U9, -8*U1^2*U3 + 16*U2*U4*U5 - 8*U1*U2*U6 + 
  (4 + (4*rr))*U0*U6^2 + (1 + rr)*U0*U1*U8 + 8*U2*U4*U8 - 
  8*U5*U6*U8 + 4*U1*U2*U9 - 8*U3*U4*U9 + (2 + (2*rr))*U0*U6*U9, 
 (-3 + rr)*U2^3 + (-3 + rr)*U1^2*U3 + 
  (-4 - (4*rr))*U1*U4^2 + (-1 + (3*rr))*U1*U2*U6 + 
  (-2 - (2*rr))*U1*U4*U7 + (1 + rr)*U3^2*U8 + 8*U2*U4*U8 + 
  (-4 + (4*rr))*U5*U6*U8 + 4*U2*U7*U8 + 4*U1*U2*U9, 
 2*U0*U2*U3 + (-1 - rr)*U0^2*U4 + (2 - (2*rr))*U0*U1*U5 + 
  (2 - (2*rr))*U1*U2*U6 + 2*U0*U1*U8 - 4*U3^2*U8 - 4*U2*U4*U8 + 
  (2 - (2*rr))*U5*U6*U8 + 4*U5*U8*U9 + 2*U8^2*U9, 
 (-1 + (3*rr))*U0^2*U1 + (44 - (4*rr))*U2^2*U3 + 64*U3*U4*U5 + 
  (36 - (12*rr))*U1*U3*U6 + (16 + (16*rr))*U4^2*U6 + 
  (-4 - (4*rr))*U0*U2*U7 - 32*U3*U4*U8 + 
  (4 + (4*rr))*U0*U6*U8 - 16*U3*U7*U8 + (8 - (8*rr))*U1*U3*U9 + 
  16*U4*U7*U9, (-1 + (3*rr))*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (40 - (8*rr))*U1*U2*U5 + (4 - (12*rr))*U1*U3*U6 + 
  96*U4^2*U6 + (-24 - (8*rr))*U2*U6^2 + 16*U1^2*U7 + 
  (-2 + (2*rr))*U0*U2*U7 + 64*U4*U6*U7 + 
  (20 - (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 16*U4*U7*U9, 
 (5 + rr)*U0^2*U1 + (-4 - (4*rr))*U2^2*U3 + 
  (16 - (16*rr))*U3*U4*U5 + (-20 - (4*rr))*U1*U3*U6 + 
  32*U4^2*U6 + 32*U0*U5*U6 + 8*U0*U6*U8 - 16*U1*U3*U9 + 16*U0*U5*U9 + 
  8*U0*U8*U9, 8*U2^2*U3 + (-3 + rr)*U0*U3^2 + 
  (-4 - (4*rr))*U1*U2*U5 + (4 + (4*rr))*U3*U4*U5 + 32*U5^3 + 
  (4 + (4*rr))*U3*U5*U7 + 16*U5^2*U8 + (3 - rr)*U1*U3*U9 + 
  8*U2*U6*U9, (-3 + rr)*U2^2*U3 + (5 + rr)*U0*U2*U4 + 
  8*U1*U2*U5 - 8*U2*U6^2 + 2*U0*U2*U7 + (-1 - rr)*U1*U2*U8 + 
  8*U5^2*U8 + (3 - rr)*U1*U3*U9 + (4 + (4*rr))*U4^2*U9 - 
  8*U2*U6*U9 + (2 + (2*rr))*U4*U7*U9 - 2*U0*U8*U9 + 
  (-3 + rr)*U2*U9^2, 8*U2^2*U3 + (4 - (4*rr))*U1^2*U4 + 
  (-12 - (4*rr))*U1*U2*U5 + (-4 - (12*rr))*U4^2*U6 + 
  (12 + (4*rr))*U2*U6^2 + (2 - (2*rr))*U1^2*U7 - 8*U1*U2*U8 - 
  16*U3*U4*U8 + (1 + (3*rr))*U0*U6*U8 + (-3 - rr)*U3*U7*U8 + 
  4*U1*U3*U9 + (6 + (2*rr))*U2*U6*U9, (-4 + (4*rr))*U1^2*U4 - 
  4*U1*U2*U5 + (-4 + (4*rr))*U3*U4*U5 + 16*U5^3 + 
  (-8 + (8*rr))*U4^2*U6 + (2 + (2*rr))*U0*U5*U6 - 4*U1^2*U7 + 
  (2 + (2*rr))*U6*U7^2 + 8*U3*U4*U8 - 4*U0*U6*U8 - 4*U5*U8^2 + 
  (1 + rr)*U7^2*U9, (-5 - rr)*U0^2*U1 + 
  (-6 + (2*rr))*U0*U3^2 + (-24 + (8*rr))*U3*U4*U5 + 
  (20 + (4*rr))*U1*U3*U6 - 32*U4^2*U6 - 32*U0*U5*U6 + 32*U2*U6^2 + 
  (2 + (2*rr))*U0*U2*U7 + (4 + (4*rr))*U1*U2*U8 - 8*U0*U6*U8 + 
  (10 + (2*rr))*U1*U3*U9 + 16*U2*U6*U9, 
 (7 - (5*rr))*U0^2*U1 + (-56 - (24*rr))*U1^2*U4 + 
  (32*rr)*U1*U2*U5 + (28 + (4*rr))*U1*U3*U6 + 
  (28 + (28*rr))*U0*U5*U6 + (-84 - (4*rr))*U1^2*U7 + 
  (7 + (7*rr))*U0*U2*U7 - 56*U3*U5*U7 + 56*U6*U7^2 + 
  (24*rr)*U1*U2*U8 + 56*U0*U6*U8 + (14 - (18*rr))*U1*U3*U9 + 
  28*U7^2*U9, (-5 - rr)*U0^2*U1 + 48*U1*U2*U5 + 
  (-16 - (16*rr))*U3*U4*U5 + 32*U4^2*U6 + 
  (2 + (10*rr))*U1^2*U7 + (-48 + (16*rr))*U4*U6*U7 + 
  (28 - (4*rr))*U1*U2*U8 + (-12 - (12*rr))*U3*U4*U8 + 
  (-16 - (8*rr))*U0*U6*U8 + (-22 + (2*rr))*U1*U3*U9 + 
  (-8 - (8*rr))*U2*U6*U9 + (-8 + (8*rr))*U4*U7*U9, 
 (10 + (2*rr))*U2^2*U3 + (-11 + rr)*U0*U2*U4 - 16*U1*U2*U5 + 
  (20 + (4*rr))*U3*U4*U5 - 16*U2*U6^2 + (-1 - rr)*U0*U2*U7 + 
  (-2 - (2*rr))*U1*U2*U8 - 16*U5^2*U8 + (-4 - (4*rr))*U4^2*U9 + 
  (3 - rr)*U2*U9^2, (2 + (2*rr))*U0*U3^2 + 
  (-6 + (2*rr))*U0*U2*U4 + (4 - (4*rr))*U1*U3*U6 + 32*U4^2*U6 + 
  (-12 - (4*rr))*U2*U6^2 + 2*U0*U2*U7 + 16*U4*U6*U7 + 
  (7 - rr)*U1*U2*U8 - 8*U5^2*U8 + 4*U1*U3*U9 + 
  (4 - (4*rr))*U0*U5*U9 + 4*U4*U7*U9 - (2*rr)*U0*U8*U9, 
 (-8*rr)*U1*U2^2 - 7*U0*U1*U3 + (5*rr)*U0*U1*U3 - 28*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 4*U0^2*U8 + 8*U1*U4*U8 + (8*rr)*U1*U4*U8 + 
  8*U2*U5*U8 - (8*rr)*U2*U5*U8 - 20*U3*U6*U8 - 
  (4*rr)*U3*U6*U8 + 6*U1*U7*U8 + (6*rr)*U1*U7*U8 - U2*U8^2 - 
  (5*rr)*U2*U8^2 - 8*U3*U8*U9, 8*U1*U2^2 + 16*U1*U4*U5 + 6*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 16*U4*U6^2 - 2*U0*U4*U7 + (2*rr)*U0*U4*U7 - 
  8*U1*U4*U8 + 2*U3*U6*U8 + (2*rr)*U3*U6*U8 - 5*U1*U7*U8 - 
  rr*U1*U7*U8 - 2*U1^2*U9 - (2*rr)*U1^2*U9, 
 -6*U1*U2^2 - (2*rr)*U1*U2^2 + 6*U0*U1*U3 - (2*rr)*U0*U1*U3 + 
  8*U2*U3*U4 + 4*U0*U4^2 + (4*rr)*U0*U4^2 - 4*U1^2*U6 - 
  (4*rr)*U1^2*U6 - 4*U0*U2*U6 + (4*rr)*U0*U2*U6 - 4*U0^2*U8 + 
  4*U1*U7*U8 + U2*U8^2 + rr*U2*U8^2 - 2*U0*U2*U9 + 
  (2*rr)*U0*U2*U9, -3*U1*U2^2 + rr*U1*U2^2 + 4*U0*U1*U3 - 
  3*U3^3 + rr*U3^3 - 5*U2*U3*U4 - rr*U2*U3*U4 - 2*U0^2*U5 - 
  (2*rr)*U0^2*U5 + 4*U1*U4*U5 + (4*rr)*U1*U4*U5 + 8*U2*U5^2 + 
  8*U0*U2*U6 + 2*U1*U5*U7 + (2*rr)*U1*U5*U7 + 2*U0*U2*U9 + 
  3*U3*U8*U9 - rr*U3*U8*U9, 5*U0*U1*U3 + rr*U0*U1*U3 - 4*U3^3 - 
  (4*rr)*U3^3 + 12*U1^2*U6 - (4*rr)*U1^2*U6 + 16*U3*U5*U6 - 
  (16*rr)*U3*U5*U6 - 8*U2*U3*U7 + 4*U1*U5*U7 + 
  (4*rr)*U1*U5*U7 - 32*U6^2*U7 - 4*U3*U6*U8 - (4*rr)*U3*U6*U8 - 
  16*U6*U7*U9, 8*U1*U2^2 - 5*U0*U1*U3 - rr*U0*U1*U3 + 4*U2*U3*U4 + 
  (4*rr)*U2*U3*U4 + 4*U1^2*U6 + (4*rr)*U1^2*U6 - 16*U4*U6^2 + 
  (16*rr)*U4*U6^2 - 16*U1*U4*U8 + 8*U3*U6*U8 - 8*U1*U7*U8 - 
  8*U4*U6*U9 + (8*rr)*U4*U6*U9, -5*U0^2*U5 - rr*U0^2*U5 - 
  5*U2*U3*U7 + rr*U2*U3*U7 + 2*U0*U4*U7 - (2*rr)*U0*U4*U7 + 
  2*U1*U5*U7 - (2*rr)*U1*U5*U7 + 2*U0*U7^2 - 8*U3*U6*U8 + 4*U1*U7*U8 - 
  U2*U8^2 - rr*U2*U8^2 + 4*U0*U2*U9 - 4*U3*U8*U9 + 2*U7*U9^2, 
 4*U1*U2^2 + (4*rr)*U1*U2^2 + 2*U0*U1*U3 - (2*rr)*U0*U1*U3 - 
  8*U0^2*U5 - 12*U2*U5^2 - (4*rr)*U2*U5^2 - (8*rr)*U0*U2*U6 + 
  8*U3*U5*U6 - (8*rr)*U3*U5*U6 - 10*U1^2*U9 + (2*rr)*U1^2*U9 + 
  5*U0*U2*U9 - rr*U0*U2*U9 + 16*U6*U7*U9 + 8*U7*U9^2, 
 U1*U2^2 - rr*U1*U2^2 - 8*U0*U4^2 - 8*U1*U4*U5 - 4*U0*U2*U6 + 
  4*U2*U5*U8 + 2*U3*U6*U8 - (2*rr)*U3*U6*U8 - U1*U7*U8 + 
  rr*U1*U7*U8 + 2*U2*U8^2 + U1^2*U9 + rr*U1^2*U9 - 2*U0*U2*U9 + 
  U3*U8*U9 - rr*U3*U8*U9, -8*U1*U2^2 - 8*U2*U3*U4 + 4*U0*U4^2 + 
  (4*rr)*U0*U4^2 + 16*U3*U5*U6 + 4*U2*U3*U7 + 2*U0*U4*U7 + 
  (2*rr)*U0*U4*U7 - 8*U1*U5*U7 + U0*U2*U9 + rr*U0*U2*U9 + 
  8*U3*U5*U9 - 8*U4*U6*U9, -3*U1*U2^2 + rr*U1*U2^2 - 3*U3^3 + 
  rr*U3^3 - U2*U3*U4 + (3*rr)*U2*U3*U4 - 4*U2*U5^2 - 
  (4*rr)*U2*U5^2 + 4*U2*U3*U7 - 2*U2*U5*U8 - (2*rr)*U2*U5*U8 + 
  U1^2*U9 + rr*U1^2*U9 + 8*U3*U5*U9 - 4*U4*U6*U9 + 
  (4*rr)*U4*U6*U9 + 4*U3*U8*U9, 2*U0*U1*U3 + 2*U2*U3*U4 - 
  (2*rr)*U2*U3*U4 - U0^2*U5 - rr*U0^2*U5 + 2*U0*U2*U6 - 
  (2*rr)*U0*U2*U6 - 4*U1^2*U9 + 2*U0*U2*U9 - 4*U3*U5*U9 + 2*U4*U6*U9 - 
  (2*rr)*U4*U6*U9 + 4*U6*U7*U9 + 2*U7*U9^2, 
 -(U0^2*U2) + (3*rr)*U0^2*U2 + 44*U1*U3^2 - (4*rr)*U1*U3^2 + 
  36*U1*U2*U4 - (12*rr)*U1*U2*U4 + 16*U4*U5^2 + 
  (16*rr)*U4*U5^2 + 64*U1*U5*U6 + 8*U1*U2*U7 - 
  (8*rr)*U1*U2*U7 - 4*U0*U3*U8 - (4*rr)*U0*U3*U8 + 
  16*U5*U7*U8 + 4*U0*U4*U9 + (4*rr)*U0*U4*U9 - 32*U1*U5*U9 - 
  16*U1*U8*U9, -(U0^2*U2) + (3*rr)*U0^2*U2 - 4*U1*U3^2 - 
  (4*rr)*U1*U3^2 + 4*U1*U2*U4 - (12*rr)*U1*U2*U4 - 24*U3*U4^2 - 
  (8*rr)*U3*U4^2 + 96*U4*U5^2 + 40*U2*U3*U6 - (8*rr)*U2*U3*U6 + 
  16*U2^2*U8 - 2*U0*U3*U8 + (2*rr)*U0*U3*U8 + 64*U4*U5*U8 + 
  16*U5*U7*U8 + 20*U2*U3*U9 - (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 5*U0^2*U2 + rr*U0^2*U2 - 4*U1*U3^2 - (4*rr)*U1*U3^2 - 
  20*U1*U2*U4 - (4*rr)*U1*U2*U4 + 32*U4*U5^2 + 32*U0*U4*U6 + 
  16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 16*U1*U2*U7 + 16*U0*U6*U7 + 
  8*U0*U4*U9 + 8*U0*U7*U9, -3*U0*U1^2 + rr*U0*U1^2 + 8*U1*U3^2 - 
  4*U2*U3*U6 - (4*rr)*U2*U3*U6 + 4*U1*U5*U6 + (4*rr)*U1*U5*U6 + 
  32*U6^3 + 3*U1*U2*U7 - rr*U1*U2*U7 + 8*U3*U4*U7 + 4*U1*U6*U8 + 
  (4*rr)*U1*U6*U8 + 16*U6^2*U9, -3*U1*U3^2 + rr*U1*U3^2 - 
  8*U3*U4^2 + 5*U0*U3*U5 + rr*U0*U3*U5 + 8*U2*U3*U6 + 3*U1*U2*U7 - 
  rr*U1*U2*U7 - 8*U3*U4*U7 + 4*U5^2*U7 + (4*rr)*U5^2*U7 - 
  3*U3*U7^2 + rr*U3*U7^2 + 2*U0*U3*U8 + 2*U5*U7*U8 + 
  (2*rr)*U5*U7*U8 - U2*U3*U9 - rr*U2*U3*U9 + 8*U6^2*U9 - 
  2*U0*U7*U9, 8*U1*U3^2 + 12*U3*U4^2 + (4*rr)*U3*U4^2 + 4*U2^2*U5 - 
  (4*rr)*U2^2*U5 - 4*U4*U5^2 - (12*rr)*U4*U5^2 - 12*U2*U3*U6 - 
  (4*rr)*U2*U3*U6 + 4*U1*U2*U7 + 6*U3*U4*U7 + (2*rr)*U3*U4*U7 + 
  2*U2^2*U8 - (2*rr)*U2^2*U8 - 8*U2*U3*U9 + U0*U4*U9 + 
  (3*rr)*U0*U4*U9 - 16*U1*U5*U9 - 3*U1*U8*U9 - rr*U1*U8*U9, 
 -4*U2^2*U5 + (4*rr)*U2^2*U5 - 8*U4*U5^2 + (8*rr)*U4*U5^2 - 
  4*U2*U3*U6 + 2*U0*U4*U6 + (2*rr)*U0*U4*U6 - 4*U1*U5*U6 + 
  (4*rr)*U1*U5*U6 + 16*U6^3 - 4*U2^2*U8 + 2*U4*U8^2 + 
  (2*rr)*U4*U8^2 + U7*U8^2 + rr*U7*U8^2 - 4*U0*U4*U9 + 
  8*U1*U5*U9 - 4*U6*U9^2, -6*U0*U1^2 + (2*rr)*U0*U1^2 - 5*U0^2*U2 - 
  rr*U0^2*U2 + 20*U1*U2*U4 + (4*rr)*U1*U2*U4 + 32*U3*U4^2 - 
  32*U4*U5^2 - 32*U0*U4*U6 - 24*U1*U5*U6 + (8*rr)*U1*U5*U6 + 
  10*U1*U2*U7 + (2*rr)*U1*U2*U7 + 16*U3*U4*U7 + 2*U0*U3*U8 + 
  (2*rr)*U0*U3*U8 + 4*U2*U3*U9 + (4*rr)*U2*U3*U9 - 8*U0*U4*U9, 
 7*U0^2*U2 - (5*rr)*U0^2*U2 + 28*U1*U2*U4 + (4*rr)*U1*U2*U4 - 
  56*U2^2*U5 - (24*rr)*U2^2*U5 + (32*rr)*U2*U3*U6 + 
  28*U0*U4*U6 + (28*rr)*U0*U4*U6 + 14*U1*U2*U7 - 
  (18*rr)*U1*U2*U7 - 84*U2^2*U8 - (4*rr)*U2^2*U8 + 7*U0*U3*U8 + 
  (7*rr)*U0*U3*U8 - 56*U1*U6*U8 + 56*U4*U8^2 + 28*U7*U8^2 + 
  (24*rr)*U2*U3*U9 + 56*U0*U4*U9, -5*U0^2*U2 - rr*U0^2*U2 + 
  32*U4*U5^2 + 48*U2*U3*U6 - 16*U1*U5*U6 - (16*rr)*U1*U5*U6 - 
  22*U1*U2*U7 + (2*rr)*U1*U2*U7 - 8*U3*U4*U7 - 
  (8*rr)*U3*U4*U7 + 2*U2^2*U8 + (10*rr)*U2^2*U8 - 48*U4*U5*U8 + 
  (16*rr)*U4*U5*U8 - 8*U5*U7*U8 + (8*rr)*U5*U7*U8 + 
  28*U2*U3*U9 - (4*rr)*U2*U3*U9 - 16*U0*U4*U9 - 
  (8*rr)*U0*U4*U9 - 12*U1*U5*U9 - (12*rr)*U1*U5*U9, 
 10*U1*U3^2 + (2*rr)*U1*U3^2 - 16*U3*U4^2 - 11*U0*U3*U5 + 
  rr*U0*U3*U5 - 16*U2*U3*U6 + 20*U1*U5*U6 + (4*rr)*U1*U5*U6 - 
  4*U5^2*U7 - (4*rr)*U5^2*U7 + 3*U3*U7^2 - rr*U3*U7^2 - 
  U0*U3*U8 - rr*U0*U3*U8 - 2*U2*U3*U9 - (2*rr)*U2*U3*U9 - 
  16*U6^2*U9, 2*U0*U1^2 + (2*rr)*U0*U1^2 + 4*U1*U2*U4 - 
  (4*rr)*U1*U2*U4 - 12*U3*U4^2 - (4*rr)*U3*U4^2 - 6*U0*U3*U5 + 
  (2*rr)*U0*U3*U5 + 32*U4*U5^2 + 4*U1*U2*U7 + 4*U0*U6*U7 - 
  (4*rr)*U0*U6*U7 + 2*U0*U3*U8 + 16*U4*U5*U8 + 4*U5*U7*U8 + 
  7*U2*U3*U9 - rr*U2*U3*U9 - 8*U6^2*U9 - (2*rr)*U0*U7*U9, 
 -7*U0*U1*U2 + (5*rr)*U0*U1*U2 - (8*rr)*U2*U3^2 - 28*U0*U5^2 + 
  (4*rr)*U0*U5^2 + 4*U0^2*U9 - 20*U1*U4*U9 - (4*rr)*U1*U4*U9 + 
  8*U2*U5*U9 + (8*rr)*U2*U5*U9 + 8*U3*U6*U9 - (8*rr)*U3*U6*U9 - 
  8*U1*U7*U9 + 6*U2*U8*U9 + (6*rr)*U2*U8*U9 - U3*U9^2 - 
  (5*rr)*U3*U9^2, 8*U2*U3^2 + 6*U0*U3*U4 - (2*rr)*U0*U3*U4 - 
  16*U4^2*U5 + 16*U2*U5*U6 - 2*U2^2*U7 - (2*rr)*U2^2*U7 - 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 + 2*U1*U4*U9 + (2*rr)*U1*U4*U9 - 8*U2*U5*U9 - 
  5*U2*U8*U9 - rr*U2*U8*U9, 6*U0*U1*U2 - (2*rr)*U0*U1*U2 - 
  6*U2*U3^2 - (2*rr)*U2*U3^2 - 4*U2^2*U4 - (4*rr)*U2^2*U4 - 
  4*U0*U3*U4 + (4*rr)*U0*U3*U4 + 8*U1*U3*U5 + 4*U0*U5^2 + 
  (4*rr)*U0*U5^2 - 2*U0*U3*U7 + (2*rr)*U0*U3*U7 - 4*U0^2*U9 + 
  4*U2*U8*U9 + U3*U9^2 + rr*U3*U9^2, -3*U1^3 + rr*U1^3 + 
  4*U0*U1*U2 - 3*U2*U3^2 + rr*U2*U3^2 + 8*U0*U3*U4 - 5*U1*U3*U5 - 
  rr*U1*U3*U5 - 2*U0^2*U6 - (2*rr)*U0^2*U6 + 4*U2*U5*U6 + 
  (4*rr)*U2*U5*U6 + 8*U3*U6^2 + 2*U0*U3*U7 + 2*U2*U6*U8 + 
  (2*rr)*U2*U6*U8 + 3*U1*U7*U9 - rr*U1*U7*U9, 
 -4*U1^3 - (4*rr)*U1^3 + 5*U0*U1*U2 + rr*U0*U1*U2 + 
  12*U2^2*U4 - (4*rr)*U2^2*U4 + 16*U1*U4*U6 - 
  (16*rr)*U1*U4*U6 - 8*U1*U3*U8 - 32*U4^2*U8 + 4*U2*U6*U8 + 
  (4*rr)*U2*U6*U8 - 16*U4*U7*U8 - 4*U1*U4*U9 - (4*rr)*U1*U4*U9, 
 -5*U0*U1*U2 - rr*U0*U1*U2 + 8*U2*U3^2 + 4*U2^2*U4 + 
  (4*rr)*U2^2*U4 + 4*U1*U3*U5 + (4*rr)*U1*U3*U5 - 16*U4^2*U5 + 
  (16*rr)*U4^2*U5 - 8*U4*U5*U7 + (8*rr)*U4*U5*U7 + 8*U1*U4*U9 - 
  16*U2*U5*U9 - 8*U2*U8*U9, -5*U0^2*U6 - rr*U0^2*U6 + 4*U0*U3*U7 - 
  5*U1*U3*U8 + rr*U1*U3*U8 + 2*U0*U5*U8 - (2*rr)*U0*U5*U8 + 
  2*U2*U6*U8 - (2*rr)*U2*U6*U8 + 2*U7^2*U8 + 2*U0*U8^2 - 8*U1*U4*U9 - 
  4*U1*U7*U9 + 4*U2*U8*U9 - U3*U9^2 - rr*U3*U9^2, 
 2*U0*U1*U2 - (2*rr)*U0*U1*U2 + 4*U2*U3^2 + (4*rr)*U2*U3^2 - 
  (8*rr)*U0*U3*U4 - 8*U0^2*U6 + 8*U1*U4*U6 - (8*rr)*U1*U4*U6 - 
  12*U3*U6^2 - (4*rr)*U3*U6^2 - 10*U2^2*U7 + (2*rr)*U2^2*U7 + 
  5*U0*U3*U7 - rr*U0*U3*U7 + 16*U4*U7*U8 + 8*U7^2*U8, 
 U2*U3^2 - rr*U2*U3^2 - 4*U0*U3*U4 - 8*U0*U5^2 - 8*U2*U5*U6 + 
  U2^2*U7 + rr*U2^2*U7 - 2*U0*U3*U7 + 2*U1*U4*U9 - 
  (2*rr)*U1*U4*U9 + 4*U3*U6*U9 + U1*U7*U9 - rr*U1*U7*U9 - 
  U2*U8*U9 + rr*U2*U8*U9 + 2*U3*U9^2, -8*U2*U3^2 - 8*U1*U3*U5 + 
  4*U0*U5^2 + (4*rr)*U0*U5^2 + 16*U1*U4*U6 + U0*U3*U7 + 
  rr*U0*U3*U7 - 8*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 + 2*U0*U5*U8 + 
  (2*rr)*U0*U5*U8 - 8*U2*U6*U8, -3*U1^3 + rr*U1^3 - 3*U2*U3^2 + 
  rr*U2*U3^2 - U1*U3*U5 + (3*rr)*U1*U3*U5 - 4*U3*U6^2 - 
  (4*rr)*U3*U6^2 + U2^2*U7 + rr*U2^2*U7 - 4*U4*U5*U7 + 
  (4*rr)*U4*U5*U7 + 8*U1*U6*U7 + 4*U1*U3*U8 - 2*U3*U6*U9 - 
  (2*rr)*U3*U6*U9 + 4*U1*U7*U9, 2*U0*U1*U2 + 2*U0*U3*U4 - 
  (2*rr)*U0*U3*U4 + 2*U1*U3*U5 - (2*rr)*U1*U3*U5 - U0^2*U6 - 
  rr*U0^2*U6 - 4*U2^2*U7 + 2*U0*U3*U7 + 2*U4*U5*U7 - 
  (2*rr)*U4*U5*U7 - 4*U1*U6*U7 + 4*U4*U7*U8 + 2*U7^2*U8, 
 44*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  36*U2*U3*U5 - (12*rr)*U2*U3*U5 + 64*U2*U4*U6 + 16*U5*U6^2 + 
  (16*rr)*U5*U6^2 + 4*U0*U5*U7 + (4*rr)*U0*U5*U7 - 
  32*U2*U6*U7 + 8*U2*U3*U8 - (8*rr)*U2*U3*U8 - 4*U0*U1*U9 - 
  (4*rr)*U0*U1*U9 - 16*U2*U7*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 - U0^2*U3 + (3*rr)*U0^2*U3 + 
  40*U1*U3*U4 - (8*rr)*U1*U3*U4 + 4*U2*U3*U5 - 
  (12*rr)*U2*U3*U5 - 24*U1*U5^2 - (8*rr)*U1*U5^2 + 96*U5*U6^2 + 
  20*U1*U3*U7 - (4*rr)*U1*U3*U7 - 8*U0*U5*U7 - 2*U0*U1*U9 + 
  (2*rr)*U0*U1*U9 + 16*U3^2*U9 + 64*U5*U6*U9 + 16*U6*U8*U9, 
 -4*U1^2*U2 - (4*rr)*U1^2*U2 + 5*U0^2*U3 + rr*U0^2*U3 - 
  20*U2*U3*U5 - (4*rr)*U2*U3*U5 + 32*U0*U4*U5 + 16*U2*U4*U6 - 
  (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 8*U0*U5*U7 - 16*U2*U3*U8 + 
  16*U0*U4*U8 + 8*U0*U7*U8, 8*U1^2*U2 - 3*U0*U2^2 + rr*U0*U2^2 - 
  4*U1*U3*U4 - (4*rr)*U1*U3*U4 + 32*U4^3 + 4*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 + 16*U4^2*U7 + 3*U2*U3*U8 - rr*U2*U3*U8 + 
  8*U1*U5*U8 + 4*U2*U4*U9 + (4*rr)*U2*U4*U9, 
 -3*U1^2*U2 + rr*U1^2*U2 + 8*U1*U3*U4 - 8*U1*U5^2 + 5*U0*U1*U6 + 
  rr*U0*U1*U6 - U1*U3*U7 - rr*U1*U3*U7 + 8*U4^2*U7 + 
  3*U2*U3*U8 - rr*U2*U3*U8 - 8*U1*U5*U8 + 4*U6^2*U8 + 
  (4*rr)*U6^2*U8 - 2*U0*U7*U8 - 3*U1*U8^2 + rr*U1*U8^2 + 
  2*U0*U1*U9 + 2*U6*U8*U9 + (2*rr)*U6*U8*U9, 
 8*U1^2*U2 - 12*U1*U3*U4 - (4*rr)*U1*U3*U4 + 12*U1*U5^2 + 
  (4*rr)*U1*U5^2 + 4*U3^2*U6 - (4*rr)*U3^2*U6 - 4*U5*U6^2 - 
  (12*rr)*U5*U6^2 - 8*U1*U3*U7 + U0*U5*U7 + (3*rr)*U0*U5*U7 - 
  16*U2*U6*U7 + 4*U2*U3*U8 + 6*U1*U5*U8 + (2*rr)*U1*U5*U8 + 
  2*U3^2*U9 - (2*rr)*U3^2*U9 - 3*U2*U7*U9 - rr*U2*U7*U9, 
 -4*U1*U3*U4 + 16*U4^3 + 2*U0*U4*U5 + (2*rr)*U0*U4*U5 - 4*U3^2*U6 + 
  (4*rr)*U3^2*U6 - 4*U2*U4*U6 + (4*rr)*U2*U4*U6 - 8*U5*U6^2 + 
  (8*rr)*U5*U6^2 - 4*U0*U5*U7 + 8*U2*U6*U7 - 4*U4*U7^2 - 4*U3^2*U9 + 
  2*U5*U9^2 + (2*rr)*U5*U9^2 + U8*U9^2 + rr*U8*U9^2, 
 -6*U0*U2^2 + (2*rr)*U0*U2^2 - 5*U0^2*U3 - rr*U0^2*U3 + 
  20*U2*U3*U5 + (4*rr)*U2*U3*U5 - 32*U0*U4*U5 + 32*U1*U5^2 - 
  24*U2*U4*U6 + (8*rr)*U2*U4*U6 - 32*U5*U6^2 + 4*U1*U3*U7 + 
  (4*rr)*U1*U3*U7 - 8*U0*U5*U7 + 10*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 + 16*U1*U5*U8 + 2*U0*U1*U9 + (2*rr)*U0*U1*U9, 
 7*U0^2*U3 - (5*rr)*U0^2*U3 + (32*rr)*U1*U3*U4 + 28*U2*U3*U5 + 
  (4*rr)*U2*U3*U5 + 28*U0*U4*U5 + (28*rr)*U0*U4*U5 - 
  56*U3^2*U6 - (24*rr)*U3^2*U6 + (24*rr)*U1*U3*U7 + 
  56*U0*U5*U7 + 14*U2*U3*U8 - (18*rr)*U2*U3*U8 + 7*U0*U1*U9 + 
  (7*rr)*U0*U1*U9 - 84*U3^2*U9 - (4*rr)*U3^2*U9 - 56*U2*U4*U9 + 
  56*U5*U9^2 + 28*U8*U9^2, -5*U0^2*U3 - rr*U0^2*U3 + 48*U1*U3*U4 - 
  16*U2*U4*U6 - (16*rr)*U2*U4*U6 + 32*U5*U6^2 + 28*U1*U3*U7 - 
  (4*rr)*U1*U3*U7 - 16*U0*U5*U7 - (8*rr)*U0*U5*U7 - 
  12*U2*U6*U7 - (12*rr)*U2*U6*U7 - 22*U2*U3*U8 + 
  (2*rr)*U2*U3*U8 - 8*U1*U5*U8 - (8*rr)*U1*U5*U8 + 2*U3^2*U9 + 
  (10*rr)*U3^2*U9 - 48*U5*U6*U9 + (16*rr)*U5*U6*U9 - 
  8*U6*U8*U9 + (8*rr)*U6*U8*U9, 10*U1^2*U2 + (2*rr)*U1^2*U2 - 
  16*U1*U3*U4 - 16*U1*U5^2 - 11*U0*U1*U6 + rr*U0*U1*U6 + 20*U2*U4*U6 + 
  (4*rr)*U2*U4*U6 - 2*U1*U3*U7 - (2*rr)*U1*U3*U7 - 16*U4^2*U7 - 
  4*U6^2*U8 - (4*rr)*U6^2*U8 + 3*U1*U8^2 - rr*U1*U8^2 - 
  U0*U1*U9 - rr*U0*U1*U9, 2*U0*U2^2 + (2*rr)*U0*U2^2 + 
  4*U2*U3*U5 - (4*rr)*U2*U3*U5 - 12*U1*U5^2 - (4*rr)*U1*U5^2 - 
  6*U0*U1*U6 + (2*rr)*U0*U1*U6 + 32*U5*U6^2 + 7*U1*U3*U7 - 
  rr*U1*U3*U7 - 8*U4^2*U7 + 4*U2*U3*U8 + 4*U0*U4*U8 - 
  (4*rr)*U0*U4*U8 - (2*rr)*U0*U7*U8 + 2*U0*U1*U9 + 
  16*U5*U6*U9 + 4*U6*U8*U9];


I:=Ideal(Rels);
HilbertSeries(I);
HilbertPolynomial(I);


Irun:=I;

new:=Minor(JacobianMatrix(Rels),[8,19,29,43,55,61,79],[1,2,3,4,6,7,8]);
Irun:=Irun+Ideal(new);
HilbertPolynomial(Irun);

new:=Minor(JacobianMatrix(Rels),[7,19,31,37,55,67,77],[1,2,3,4,5,6,10]);
Irun:=Irun+Ideal(new);
HilbertPolynomial(Irun);

new:=Minor(JacobianMatrix(Rels),[9,13,31,43,53,67,79],[1,2,3,4,5,9,10]);
Irun:=Irun+Ideal(new);
HilbertPolynomial(Irun);


==> anc/Proposition.4.1 <==
f=28*y0^6 + (2*I)*y0^4*y1*((21*I + Sqrt[7])*y1 + (7*I - 11*Sqrt[7])*y3) + 
 y0^3*y1*y2*((-42 - (2*I)*Sqrt[7])*y1 + (21 - (31*I)*Sqrt[7])*y3) + 
 y0^2*y1^2*((-4*I)*Sqrt[7]*y1^2 + 56*y2^2 + 2*(21 + I*Sqrt[7])*y1*y3 + 
   (-7 + (13*I)*Sqrt[7])*y3^2) + y0*y1^2*y2*((42 + (2*I)*Sqrt[7])*y1^2 + 
   (-21 + (31*I)*Sqrt[7])*y1*y3 + 2*(21 + I*Sqrt[7])*(y2^2 - y3^2)) + 
 y1^2*(2*(7 + I*Sqrt[7])*y1^4 + (4*I)*(7*I + 5*Sqrt[7])*y1^3*y3 + 
   2*(7 + I*Sqrt[7])*(y2^2 - y3^2)^2 + 4*(7 - (5*I)*Sqrt[7])*y1*y3*
    (-y2^2 + y3^2) + y1^2*(4*(7 + I*Sqrt[7])*y2^2 + 
     (-77 - (17*I)*Sqrt[7])*y3^2))


==> anc/Remark.4.3 <==
((1 - Y0 - Y0^2 + Y0^3 - (I/2)*(-I + Sqrt[7])*(Y2 - Y3) + 
   ((1 + I*Sqrt[7])*Y0*(Y2 - Y3))/2 + (I/4)*(I + Sqrt[7])*(Y2 - Y3)^2)*
  (-1 - Y0 + Y0^2 + Y0^3 - (I/2)*(-I + Sqrt[7])*(Y2 + Y3) - 
   (I/2)*(-I + Sqrt[7])*Y0*(Y2 + Y3) + ((1 - I*Sqrt[7])*(Y2 + Y3)^2)/4))/
 (-1 + Y0^2)^3


==> anc/Table5 <==
Y2'= ((3 + I*Sqrt[7])*(7*(9*I + 5*Sqrt[7])*Y0^4*Y3 + 
    2*Y0^2*(4*(21*I + Sqrt[7])*Y2^2 - (7*I + 11*Sqrt[7])*Y3) + 
    Y3*(-49*I - 13*Sqrt[7] - (49*I + 13*Sqrt[7])*Y2^2 + 
      8*(-7*I + 5*Sqrt[7])*Y3 + (49*I + 13*Sqrt[7])*Y3^2) - 
    Y0*((-21*I + 31*Sqrt[7])*Y2^3 + Y2*Y3*(112*I + 48*Sqrt[7] + (21*I)*Y3 - 
        31*Sqrt[7]*Y3))))/(8*Y0*((-21*I + 31*Sqrt[7])*Y2^2 + 
    (-35*I + 9*Sqrt[7])*Y3^2));
Y3'= ((-3*I + Sqrt[7])*((-21 - (31*I)*Sqrt[7])*Y2^3 + 
    Y0*Y2^2*(-168 + (8*I)*Sqrt[7] + 49*Y3 - (13*I)*Sqrt[7]*Y3) + 
    Y0*Y3^2*(56 + (40*I)*Sqrt[7] - 49*Y3 + (13*I)*Sqrt[7]*Y3) + 
    Y2*(-21 - (31*I)*Sqrt[7] + 7*(13 + (7*I)*Sqrt[7])*Y0^4 + 
      8*(21 - I*Sqrt[7])*Y3 + (21 + (31*I)*Sqrt[7])*Y3^2 + 
      Y0^2*(-70 - (18*I)*Sqrt[7] + (-56 - (40*I)*Sqrt[7])*Y3))))/
  (8*Y0*((-21*I + 31*Sqrt[7])*Y2^2 + (-35*I + 9*Sqrt[7])*Y3^2))



==> anc/Table6 <==
Y2''= (-20 - (4*I)*Sqrt[7] - (4*I)*(-9*I + Sqrt[7])*Y0^5*Y2 + 34*Y3 - 
   (30*I)*Sqrt[7]*Y3 + 134*Y3^2 + (14*I)*Sqrt[7]*Y3^2 - 15*Y3^3 + 
   (43*I)*Sqrt[7]*Y3^3 - 48*Y3^4 - Y3^5 - (3*I)*Sqrt[7]*Y3^5 + 
   (4*I)*Y0^6*(5*I - Sqrt[7] + 2*Sqrt[7]*Y3) + 
   Y2^4*(-20 - (4*I)*Sqrt[7] + (-1 - (3*I)*Sqrt[7])*Y3) + 
   2*Y0^3*Y2*(36 + (4*I)*Sqrt[7] + (3 + (5*I)*Sqrt[7])*Y2^2 + 
     (-5 + (15*I)*Sqrt[7])*Y3 + (2*I)*(8*I + Sqrt[7])*Y3^2) + 
   Y2^2*(-40 - (8*I)*Sqrt[7] + 33*(1 - I*Sqrt[7])*Y3 + 
     (68 + (4*I)*Sqrt[7])*Y3^2 + (2 + (6*I)*Sqrt[7])*Y3^3) + 
   2*Y0^2*(10 + (2*I)*Sqrt[7] + 8*Y2^4 + (-26 + (10*I)*Sqrt[7])*Y3 + 
     (-29 - (9*I)*Sqrt[7])*Y3^2 + (8 - (4*I)*Sqrt[7])*Y3^3 - 
     Y2^2*Y3*(17 + I*Sqrt[7] + 8*Y3)) + 
   Y0^4*(20 + (4*I)*Sqrt[7] + 2*(9 + I*Sqrt[7])*Y3 + 4*(3 - I*Sqrt[7])*Y3^2 + 
     (7 + (5*I)*Sqrt[7])*Y3^3 + Y2^2*(-48 + (16*I)*Sqrt[7] - 7*Y3 - 
       (5*I)*Sqrt[7]*Y3)) + Y0*Y2*(-36 - (4*I)*Sqrt[7] + 
     (5 - I*Sqrt[7])*Y2^4 + 10*(1 - (3*I)*Sqrt[7])*Y3 + 52*Y3^2 + 
     (5 - I*Sqrt[7])*Y3^4 + (2*I)*Y2^2*(13*I - 7*Sqrt[7] + 
       (5*I + Sqrt[7])*Y3^2)))/(2*Y0*(-3*I - Sqrt[7] + (3*I + Sqrt[7])*Y0^2 - 
    (2*I)*Y2^2 - (5*I)*Y3 + Sqrt[7]*Y3 + I*Y3^2 + Sqrt[7]*Y3^2 - 
    Y2*(-5*I + Sqrt[7] + (-I + Sqrt[7])*Y3))*(-3*I - Sqrt[7] + 
    (3*I + Sqrt[7])*Y0^2 - (2*I)*Y2^2 - (5*I)*Y3 + Sqrt[7]*Y3 + I*Y3^2 + 
    Sqrt[7]*Y3^2 + Y2*(-5*I + Sqrt[7] + (-I + Sqrt[7])*Y3)));

Y3''=  ((8*I)*Sqrt[7]*Y0^6*Y2 + Y0^5*(-40 - (8*I)*Sqrt[7] + 
     (26 + (2*I)*Sqrt[7])*Y3) + 2*Y0^3*(40 + (8*I)*Sqrt[7] + 
     2*(-17 + (11*I)*Sqrt[7] + (1 - (2*I)*Sqrt[7])*Y2^2)*Y3 + 
     (-39 - (11*I)*Sqrt[7])*Y3^2 + (11 - (3*I)*Sqrt[7])*Y3^3) + 
   2*Y0^2*Y2*((-4*I)*Sqrt[7] + (33 - (3*I)*Sqrt[7])*Y3 + 
     (25 + (9*I)*Sqrt[7])*Y3^2 + (4*I)*(I + Sqrt[7])*Y3^3 + 
     4*Y2^2*(-4 - I*Sqrt[7] + Y3 - I*Sqrt[7]*Y3)) + 
   Y2*((8*I)*Sqrt[7] + (5 - I*Sqrt[7])*Y2^4 + (2*I)*(27*I + Sqrt[7])*Y3 + 
     (-23 - (17*I)*Sqrt[7])*Y3^2 + (8 - (8*I)*Sqrt[7])*Y3^3 + 
     (5 - I*Sqrt[7])*Y3^4 + Y2^2*(5 + (7*I)*Sqrt[7] + 
       (8*I)*(I + Sqrt[7])*Y3 + (2*I)*(5*I + Sqrt[7])*Y3^2)) + 
   Y0^4*((7 - (3*I)*Sqrt[7])*Y2^3 + I*Y2*(-8*Sqrt[7] + 4*(3*I + Sqrt[7])*Y3 + 
       (7*I + 3*Sqrt[7])*Y3^2)) + Y0*(-40 - (8*I)*Sqrt[7] + 
     (42 - (46*I)*Sqrt[7])*Y3 + 2*(83 + (7*I)*Sqrt[7])*Y3^2 + 
     (-14 + (46*I)*Sqrt[7])*Y3^3 - 48*Y3^4 + (-1 - (3*I)*Sqrt[7])*Y3^5 + 
     Y2^4*(-4 - (4*I)*Sqrt[7] + (-1 - (3*I)*Sqrt[7])*Y3) + 
     2*Y2^2*(-44 + (4*I)*Sqrt[7] + (-6 - (16*I)*Sqrt[7])*Y3 + 
       (26 + (2*I)*Sqrt[7])*Y3^2 + (1 + (3*I)*Sqrt[7])*Y3^3)))/
  (2*Y0*(-3*I - Sqrt[7] + (3*I + Sqrt[7])*Y0^2 - (2*I)*Y2^2 - (5*I)*Y3 + 
    Sqrt[7]*Y3 + I*Y3^2 + Sqrt[7]*Y3^2 - 
    Y2*(-5*I + Sqrt[7] + (-I + Sqrt[7])*Y3))*(-3*I - Sqrt[7] + 
    (3*I + Sqrt[7])*Y0^2 - (2*I)*Y2^2 - (5*I)*Y3 + Sqrt[7]*Y3 + I*Y3^2 + 
    Sqrt[7]*Y3^2 + Y2*(-5*I + Sqrt[7] + (-I + Sqrt[7])*Y3)));


==> anc/Table7 <==
z^7 = 
-((315 + (47*I)*Sqrt[7])^2*(-1 + Y0^2)^5*(2795*I + 287*Sqrt[7] - 
    (5590*I)*Y0 - 574*Sqrt[7]*Y0 + (11573*I)*Y0^2 + 2689*Sqrt[7]*Y0^2 - 
    (17556*I)*Y0^3 - 4804*Sqrt[7]*Y0^3 + (14357*I)*Y0^4 + 5601*Sqrt[7]*Y0^4 - 
    (11158*I)*Y0^5 - 6398*Sqrt[7]*Y0^5 + (5579*I)*Y0^6 + 3199*Sqrt[7]*Y0^6 + 
    (5590*I)*Y2^2 + 574*Sqrt[7]*Y2^2 - (5590*I)*Y0*Y2^2 - 
    574*Sqrt[7]*Y0*Y2^2 + (5994*I)*Y0^2*Y2^2 - 510*Sqrt[7]*Y0^2*Y2^2 + 
    (5590*I)*Y0^3*Y2^2 + 574*Sqrt[7]*Y0^3*Y2^2 + (2795*I)*Y2^4 + 
    287*Sqrt[7]*Y2^4 + (1616*I)*Y3 - 4336*Sqrt[7]*Y3 + (5568*I)*Y0*Y3 + 
    5824*Sqrt[7]*Y0*Y3 + (3232*I)*Y0^2*Y3 - 8672*Sqrt[7]*Y0^2*Y3 - 
    (448*I)*Y0^3*Y3 + 11584*Sqrt[7]*Y0^3*Y3 - (9968*I)*Y0^4*Y3 - 
    4400*Sqrt[7]*Y0^4*Y3 + (11584*I)*Y0^2*Y2*Y3 + 64*Sqrt[7]*Y0^2*Y2*Y3 - 
    (17600*I)*Y0^3*Y2*Y3 + 5696*Sqrt[7]*Y0^3*Y2*Y3 + (1616*I)*Y2^2*Y3 - 
    4336*Sqrt[7]*Y2^2*Y3 + (7184*I)*Y0*Y2^2*Y3 + 1488*Sqrt[7]*Y0*Y2^2*Y3 - 
    (17174*I)*Y3^2 - 638*Sqrt[7]*Y3^2 + (11606*I)*Y0*Y3^2 - 
    5186*Sqrt[7]*Y0*Y3^2 - (5994*I)*Y0^2*Y3^2 + 510*Sqrt[7]*Y0^2*Y3^2 + 
    (5994*I)*Y0^3*Y3^2 - 510*Sqrt[7]*Y0^3*Y3^2 - (5590*I)*Y2^2*Y3^2 - 
    574*Sqrt[7]*Y2^2*Y3^2 - (1616*I)*Y3^3 + 4336*Sqrt[7]*Y3^3 - 
    (7184*I)*Y0*Y3^3 - 1488*Sqrt[7]*Y0*Y3^3 + (2795*I)*Y3^4 + 
    287*Sqrt[7]*Y3^4)*(2795*I + 287*Sqrt[7] + (5590*I)*Y0 + 574*Sqrt[7]*Y0 + 
    (11573*I)*Y0^2 + 2689*Sqrt[7]*Y0^2 + (17556*I)*Y0^3 + 4804*Sqrt[7]*Y0^3 + 
    (14357*I)*Y0^4 + 5601*Sqrt[7]*Y0^4 + (11158*I)*Y0^5 + 6398*Sqrt[7]*Y0^5 + 
    (5579*I)*Y0^6 + 3199*Sqrt[7]*Y0^6 + (5590*I)*Y2^2 + 574*Sqrt[7]*Y2^2 + 
    (5590*I)*Y0*Y2^2 + 574*Sqrt[7]*Y0*Y2^2 + (5994*I)*Y0^2*Y2^2 - 
    510*Sqrt[7]*Y0^2*Y2^2 - (5590*I)*Y0^3*Y2^2 - 574*Sqrt[7]*Y0^3*Y2^2 + 
    (2795*I)*Y2^4 + 287*Sqrt[7]*Y2^4 + (1616*I)*Y3 - 4336*Sqrt[7]*Y3 - 
    (5568*I)*Y0*Y3 - 5824*Sqrt[7]*Y0*Y3 + (3232*I)*Y0^2*Y3 - 
    8672*Sqrt[7]*Y0^2*Y3 + (448*I)*Y0^3*Y3 - 11584*Sqrt[7]*Y0^3*Y3 - 
    (9968*I)*Y0^4*Y3 - 4400*Sqrt[7]*Y0^4*Y3 - (11584*I)*Y0^2*Y2*Y3 - 
    64*Sqrt[7]*Y0^2*Y2*Y3 - (17600*I)*Y0^3*Y2*Y3 + 5696*Sqrt[7]*Y0^3*Y2*Y3 + 
    (1616*I)*Y2^2*Y3 - 4336*Sqrt[7]*Y2^2*Y3 - (7184*I)*Y0*Y2^2*Y3 - 
    1488*Sqrt[7]*Y0*Y2^2*Y3 - (17174*I)*Y3^2 - 638*Sqrt[7]*Y3^2 - 
    (11606*I)*Y0*Y3^2 + 5186*Sqrt[7]*Y0*Y3^2 - (5994*I)*Y0^2*Y3^2 + 
    510*Sqrt[7]*Y0^2*Y3^2 - (5994*I)*Y0^3*Y3^2 + 510*Sqrt[7]*Y0^3*Y3^2 - 
    (5590*I)*Y2^2*Y3^2 - 574*Sqrt[7]*Y2^2*Y3^2 - (1616*I)*Y3^3 + 
    4336*Sqrt[7]*Y3^3 + (7184*I)*Y0*Y3^3 + 1488*Sqrt[7]*Y0*Y3^3 + 
    (2795*I)*Y3^4 + 287*Sqrt[7]*Y3^4))/
 (4096*Y0^4*(-4*I + (4*I)*Y0 + (4*I)*Y0^2 - (4*I)*Y0^3 + (2*I)*Y2 - 
    2*Sqrt[7]*Y2 - (2*I)*Y0*Y2 + 2*Sqrt[7]*Y0*Y2 + I*Y2^2 + Sqrt[7]*Y2^2 - 
    (2*I)*Y3 + 2*Sqrt[7]*Y3 + (2*I)*Y0*Y3 - 2*Sqrt[7]*Y0*Y3 - (2*I)*Y2*Y3 - 
    2*Sqrt[7]*Y2*Y3 + I*Y3^2 + Sqrt[7]*Y3^2)^2*
  (-4*I - (4*I)*Y0 + (4*I)*Y0^2 + (4*I)*Y0^3 - (2*I)*Y2 + 2*Sqrt[7]*Y2 - 
    (2*I)*Y0*Y2 + 2*Sqrt[7]*Y0*Y2 + I*Y2^2 + Sqrt[7]*Y2^2 - (2*I)*Y3 + 
    2*Sqrt[7]*Y3 - (2*I)*Y0*Y3 + 2*Sqrt[7]*Y0*Y3 + (2*I)*Y2*Y3 + 
    2*Sqrt[7]*Y2*Y3 + I*Y3^2 + Sqrt[7]*Y3^2)^2*
  ((-21*I)*Y2^2 + 31*Sqrt[7]*Y2^2 - (35*I)*Y3^2 + 9*Sqrt[7]*Y3^2)^2);


==> anc/Table8 <==
Z''=
((1 - Y0 - Y0^2 + Y0^3 - (I/2)*(-I + Sqrt[7])*(Y2 - Y3) + 
   ((1 + I*Sqrt[7])*Y0*(Y2 - Y3))/2 + (I/4)*(I + Sqrt[7])*(Y2 - Y3)^2)*
  (-1 - Y0 + Y0^2 + Y0^3 - (I/2)*(-I + Sqrt[7])*(Y2 + Y3) - 
   (I/2)*(-I + Sqrt[7])*Y0*(Y2 + Y3) + ((1 - I*Sqrt[7])*(Y2 + Y3)^2)/4)*z^2)/
 (-1 + Y0^2)^3;



==> anc/Table9 <==
{((4*I)*(-1 + Y0)*(1 + Y0)*((-266*I)*Y0 + 34*Sqrt[7]*Y0 + (532*I)*Y0^3 - 
    68*Sqrt[7]*Y0^3 - (266*I)*Y0^5 + 34*Sqrt[7]*Y0^5 - (70*I)*Y2 + 
    46*Sqrt[7]*Y2 - (126*I)*Y0^2*Y2 - 58*Sqrt[7]*Y0^2*Y2 + (196*I)*Y0^4*Y2 + 
    12*Sqrt[7]*Y0^4*Y2 - (469*I)*Y0*Y2^2 + 97*Sqrt[7]*Y0*Y2^2 - 
    (63*I)*Y0^3*Y2^2 - 29*Sqrt[7]*Y0^3*Y2^2 - (70*I)*Y2^3 + 46*Sqrt[7]*Y2^3 + 
    (238*I)*Y0*Y3 + 266*Sqrt[7]*Y0*Y3 - (238*I)*Y0^3*Y3 - 
    266*Sqrt[7]*Y0^3*Y3 + (259*I)*Y2*Y3 + 41*Sqrt[7]*Y2*Y3 - 
    (259*I)*Y0^2*Y2*Y3 - 41*Sqrt[7]*Y0^2*Y2*Y3 + (56*I)*Y0*Y2^2*Y3 + 
    104*Sqrt[7]*Y0*Y2^2*Y3 + (728*I)*Y0*Y3^2 - 56*Sqrt[7]*Y0*Y3^2 - 
    (196*I)*Y0^3*Y3^2 - 12*Sqrt[7]*Y0^3*Y3^2 + (70*I)*Y2*Y3^2 - 
    46*Sqrt[7]*Y2*Y3^2 - (56*I)*Y0*Y3^3 - 104*Sqrt[7]*Y0*Y3^3))/
  ((-35*I + 23*Sqrt[7])*Y0*(4 - 4*Y0 - 4*Y0^2 + 4*Y0^3 - 2*Y2 - 
    (2*I)*Sqrt[7]*Y2 + (2 + (2*I)*Sqrt[7])*Y0*(Y2 - Y3) + 2*Y3 + 
    (2*I)*Sqrt[7]*Y3 + I*(I + Sqrt[7])*(Y2^2 - 2*Y2*Y3 + Y3^2))*
   (-4*I - (4*I)*Y0 + (4*I)*Y0^2 + (4*I)*Y0^3 - (2*I)*Y0*Y2 + 
    2*Sqrt[7]*Y0*Y2 - (2*I)*Y0*Y3 + 2*Sqrt[7]*Y0*Y3 + 
    2*(-I + Sqrt[7])*(Y2 + Y3) + (I + Sqrt[7])*(Y2^2 + 2*Y2*Y3 + Y3^2))*z), 
 ((16*I)*(-1 + Y0)*(1 + Y0)*(-133*I + 17*Sqrt[7] + (266*I)*Y0^2 - 
    34*Sqrt[7]*Y0^2 - (133*I)*Y0^4 + 17*Sqrt[7]*Y0^4 - (133*I)*Y0*Y2 + 
    17*Sqrt[7]*Y0*Y2 + (133*I)*Y0^3*Y2 - 17*Sqrt[7]*Y0^3*Y2 - (217*I)*Y2^2 + 
    37*Sqrt[7]*Y2^2 - (49*I)*Y0^2*Y2^2 - 3*Sqrt[7]*Y0^2*Y2^2 + (119*I)*Y3 + 
    133*Sqrt[7]*Y3 - (119*I)*Y0^2*Y3 - 133*Sqrt[7]*Y0^2*Y3 + (217*I)*Y3^2 - 
    37*Sqrt[7]*Y3^2 + (49*I)*Y0^2*Y3^2 + 3*Sqrt[7]*Y0^2*Y3^2))/
  ((-35*I + 23*Sqrt[7])*(4 - 4*Y0 - 4*Y0^2 + 4*Y0^3 - 2*Y2 - 
    (2*I)*Sqrt[7]*Y2 + (2 + (2*I)*Sqrt[7])*Y0*(Y2 - Y3) + 2*Y3 + 
    (2*I)*Sqrt[7]*Y3 + I*(I + Sqrt[7])*(Y2^2 - 2*Y2*Y3 + Y3^2))*
   (-4*I - (4*I)*Y0 + (4*I)*Y0^2 + (4*I)*Y0^3 - (2*I)*Y0*Y2 + 
    2*Sqrt[7]*Y0*Y2 - (2*I)*Y0*Y3 + 2*Sqrt[7]*Y0*Y3 + 
    2*(-I + Sqrt[7])*(Y2 + Y3) + (I + Sqrt[7])*(Y2^2 + 2*Y2*Y3 + Y3^2))*z)}

